Cross-SRN: Structure-Preserving Super-Resolution Network with Cross Convolution

It is challenging to restore low-resolution (LR) images to super-resolution (SR) images with correct and clear details. Existing deep learning works almost neglect the inherent structural information of images, which acts as an important role for visual perception of SR results. In this paper, we design a hierarchical feature exploitation network to probe and preserve structural information in a multi-scale feature fusion manner. First, we propose a cross convolution upon traditional edge detectors to localize and represent edge features. Then, cross convolution blocks (CCBs) are designed with feature normalization and channel attention to consider the inherent correlations of features. Finally, we leverage multi-scale feature fusion group (MFFG) to embed the cross convolution blocks and develop the relations of structural features in different scales hierarchically, invoking a lightweight structure-preserving network named as Cross-SRN. Experimental results demonstrate the Cross-SRN achieves competitive or superior restoration performances against the state-of-the-art methods with accurate and clear structural details. Moreover, we set a criterion to select images with rich structural textures. The proposed Cross-SRN outperforms the state-of-the-art methods on the selected benchmark, which demonstrates that our network has a significant advantage in preserving edges.

==> Figs/Lena/lena.py <==
import numpy as np
import cv2
from numpy import abs

def conv(img, filter):
    m, n = np.shape(img)
    M = img[:]
    for i in range(m-3):
        for j in range(n-3):
            V = np.sum(img[i:i+3, j:j+3]*filter)
            M[i][j] = V
    return M

def normalize(img_h):
    return (img_h - np.min(img_h)) / (np.max(img_h)-np.min(img_h))

if __name__ == '__main__':
    img = cv2.imread('lena.png', cv2.IMREAD_GRAYSCALE)

    filter = np.array([[0, 0, 0],[-1, 0, 1],[0, 0, 0]])
    img_h = cv2.filter2D(img, -1, filter)
    img_h = cv2.convertScaleAbs(img_h)
    img_h = normalize(img_h) * 2
    cv2.imshow('horizontal', img_h)
    cv2.imwrite('horizontal.png', img_h * 255)

    filter = np.array([[0, -1, 0], [0, 0, 0], [0, 1, 0]])
    img_v = cv2.filter2D(img, -1, filter)
    img_v = cv2.convertScaleAbs(img_v)
    img_v = normalize(img_v) * 2
    cv2.imshow('vertical', img_v)
    cv2.imwrite('vertical.png', img_v * 255)

    x_sobel = cv2.Sobel(img, cv2.CV_64F, 1, 0, ksize=3)
    x_sobel = cv2.convertScaleAbs(x_sobel)
    y_sobel = cv2.Sobel(img, cv2.CV_64F, 0, 1, ksize=3)
    y_sobel = cv2.convertScaleAbs(y_sobel)
    xy_sobel = cv2.addWeighted(x_sobel, 0.5, y_sobel, 0.5, 0)
    cv2.imshow('sobel', xy_sobel)
    cv2.imwrite('sobel.png', xy_sobel)

    img_cross = cv2.addWeighted(img_h, 1, img_v, 1, 0)
    cv2.imshow('cross', img_cross)
    cv2.imwrite('cross.png', img_cross * 255)

    filter_A = np.array([[0, 0, 0],[-1, 0, 1],[0, 0, 0]])
    filter_B = np.array([[0, -1, 0], [0, 0, 0], [0, 1, 0]])
    img_sequence = cv2.filter2D(img, -1, filter_A)
    img_sequence = cv2.filter2D(img_sequence, -1, filter_B)
    img_sequence = cv2.convertScaleAbs(img_sequence)
    img_sequence = normalize(img_sequence) * 2
    cv2.imshow('sequence', img_sequence)
    cv2.imwrite('sequence.png', img_sequence * 255)

    cv2.waitKey()


==> comb/calc.py <==
"""
A simple python script to merge all the pdf files in the directory where this script is located.

@author: Chong Du
"""

import PyPDF2
import os
import re


def main():
    # find all the pdf files in current directory.
    file_names_lst = ['1.pdf', '2.pdf']

    # merge the file.
    opened_file = [open(file_name,'rb') for file_name in file_names_lst]
    pdfFM = PyPDF2.PdfFileMerger()
    for file in opened_file:
        pdfFM.append(file)

    # output the file.
    with open("Merged.pdf", 'wb') as write_out_file:
        pdfFM.write(write_out_file)

    # close all the input files.
    for file in opened_file:
        file.close()

if __name__ == '__main__':
    main()
